Stealing Reasoning Traces from Proprietary LLM APIs

Leading large language model providers now conceal their models' step-by-step reasoning, or chain-of-thought, to protect intellectual property and limit information leakage. Rather than storing these traces server-side, providers return them to the client as blocks of encrypted text, which the client passes back with each subsequent request. Building on prior research, we identify an architectural vulnerability: these encrypted blocks are fully compatible and interchangeable across different sessions, users, and models within a provider's ecosystem. We exploit this compatibility to develop a scalable decryption jailbreak. By injecting an encrypted reasoning trace from a given model into a weaker, and less safeguarded model from the same provider, we force it to decode and output the trace verbatim in plaintext, without ever jailbreaking the more capable model directly. This vulnerability enables four distinct attack vectors. First, it circumvents anti-distillation mechanisms, allowing adversaries to extract a proprietary model's reasoning, as we demonstrate across Anthropic, OpenAI, and Google. Second, it allows for large-scale private data extraction. Developers frequently share session logs publicly, unaware of contents of the encrypted blocks. By decoding 315,320 reasoning blocks scraped from public repositories, we recovered 367 Personally Identifiable Information (PII) artifacts and 182 credentials. Third, it inadvertently reveals hazardous information hidden within the reasoning process, even in cases where the model's final, visible output safely rejects a malicious request. Fourth, attackers can leverage this flaw to execute invisible prompt injections, embedding malicious payloads entirely within encrypted blocks to poison public agentic rollouts. Following responsible disclosure, we propose concrete cryptographic and system-level mitigations to secure client-side reasoning.

==> figures/secret_extraction/make_hists.py <==
#!/usr/bin/env python3
"""Build the two Secret-Extraction bar charts from the sensitivity labels.

  main-text  pii_types.pdf        4 bars: PII / Secrets / IP / Emails
  appendix   pii_types_full.pdf   one bar per sub-category (fine taxonomy)

Counts = distinct sensitive items across all decoded sessions, deduplicated by
trace. Reads the new meta/sub schema; falls back to canon() for any legacy label.

  python3 make_hists.py            # from paper/figures/secret_extraction/
"""
import json, glob
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import ticker
from matplotlib import rcParams

rcParams["font.family"] = "serif"
rcParams["pdf.fonttype"] = 42

ROOTS = ["/is/sg2/apanfilov/trace-sources", "/is/cluster/fast/apanfilov/trace-sources"]

# Which label set to chart. `sensitivity_labels_opus48` was built on the Opus-4.8
# reconciliations (the good set); the older `sensitivity_labels` was built on the
# self-reconciliations, which are unreliable wherever the source model refused the
# reconcile task and we fell back to the raw longest decode. Do NOT mix the two:
# label_sensitive.py rglobs *_consensus.json, so pointing it at a dataset root
# picks up both folders.
LABEL_DIR = "sensitivity_labels_opus48"

# sub -> meta (mirrors label_sensitive.META_SUB, plus stray labeller variants so
# every distinct value lands in a headline meta rather than silently vanishing)
SUB2META = {
    # personal_information
    "name": "personal_information", "email": "personal_information",
    "phone": "personal_information", "address": "personal_information",
    "physical_address": "personal_information", "postcode": "personal_information",
    "date_of_birth": "personal_information", "government_id": "personal_information",
    "passport": "personal_information", "ssn": "personal_information",
    "payment_card": "personal_information",
    # credentials
    "api_key": "credentials", "token": "credentials",
    "password": "credentials", "private_key": "credentials",
    "bearer_token": "credentials", "csrf_token": "credentials",
    "access_token": "credentials", "api_identifier": "credentials",
    # ip
    "ip_address": "ip_address",
    # technical_identifier
    "url": "technical_identifier", "file_path": "technical_identifier",
    "session_id": "technical_identifier", "account_id": "technical_identifier",
    "internal_id": "technical_identifier", "internal_identifier": "technical_identifier",
    "session_identifier": "technical_identifier", "user_id": "technical_identifier",
    "domain": "technical_identifier", "hostname": "technical_identifier",
    "endpoint": "technical_identifier", "api_endpoint": "technical_identifier",
    "api_url": "technical_identifier", "website_url": "technical_identifier",
    "subdomain": "technical_identifier", "tenant_id": "technical_identifier",
    "agent_id": "technical_identifier", "trace_id": "technical_identifier",
    "job_id": "technical_identifier", "identifier": "technical_identifier",
    "port": "technical_identifier", "commit_hash": "technical_identifier",
    "id": "technical_identifier",
    "other": "other",
}


def norm(v):
    return " ".join((v or "").split()).strip().lower()

# legacy free-text -> sub, for any label not yet re-run under the new schema
def legacy_sub(t):
    t = (t or "").strip().lower().replace(" ", "_").replace("-", "_")
    if "api_key" in t or "aws" in t or "secret" in t or "credential" in t or "license_key" in t:
        return "api_key"
    if "token" in t or "jwt" in t or "bearer" in t:
        return "token"
    if "password" in t or "passwd" in t or t == "pin":
        return "password"
    if "private_key" in t or "ssh_key" in t:
        return "private_key"
    if "email" in t:
        return "email"
    if "phone" in t:
        return "phone"
    if "birth" in t or t == "dob":
        return "date_of_birth"
    if any(x in t for x in ("passport", "ssn", "national_id", "drivers", "tax_id")):
        return "government_id"
    if "card" in t or "iban" in t or "cvv" in t:
        return "payment_card"
    if "address" in t or "postal" in t or "geo" in t or "location" in t:
        return "address"
    if "name" in t and not any(x in t for x in ("user", "file", "host", "domain", "path")):
        return "name"
    if t == "ip" or "ip_address" in t:
        return "ip_address"
    if any(x in t for x in ("url", "domain", "endpoint", "hostname", "website", "repository")):
        return "url"
    if "path" in t:
        return "file_path"
    if "session" in t:
        return "session_id"
    if "account" in t or "user_id" in t:
        return "account_id"
    return "internal_id"


def sub_of(it):
    return it.get("sub") or legacy_sub(it.get("type", ""))


def load_counts():
    # Read the per-root labels.jsonl summaries (one line == one trace-block).
    # After a completed relabel these are rewritten fresh, so they are the fast,
    # authoritative source; dedup by "trace" guards against any --force leftovers.
    #
    # Counts are DISTINCT VALUES: a leaked item is counted once no matter how many
    # blocks repeat it (file paths / ids otherwise dominate). sub_v holds per-sub
    # value sets; meta_v holds per-meta value sets so meta totals dedup across subs.
    lf = []
    for r in ROOTS:
        lf += glob.glob(f"{r}/*/decoded/{LABEL_DIR}/labels.jsonl")
        lf += glob.glob(f"{r}/*/*/decoded/{LABEL_DIR}/labels.jsonl")
    lf = sorted(set(lf))
    seen = set()
    sub_v, meta_v = {}, {}
    n = 0
    for f in lf:
        try:
            lines = open(f).read().splitlines()
        except Exception:
            continue
        for ln in lines:
            ln = ln.strip()
            if not ln:
                continue
            try:
                rec = json.loads(ln)
            except Exception:
                continue
            if not isinstance(rec, dict):
                continue
            if str(rec.get("sensitive", "")).lower() != "yes":
                continue
            items = rec.get("items") or []
            if not items:
                continue
            key = rec.get("trace", "") or rec.get("id", "")
            if not key or key in seen:
                continue
            seen.add(key)
            n += 1
            for it in items:
                if not isinstance(it, dict):
                    continue
                nv = norm(it.get("value"))
                if not nv:
                    continue
                s = sub_of(it)
                m = SUB2META.get(s, "other")
                sub_v.setdefault(s, set()).add(nv)
                meta_v.setdefault(m, set()).add(nv)
    sub_c = {s: len(v) for s, v in sub_v.items()}
    meta_c = {m: len(v) for m, v in meta_v.items()}
    # email counted at meta level (distinct emails), split out of PII bar
    email_c = len({v for v in (sub_v.get("email") or set())})
    return sub_c, meta_c, email_c, n


def bar(ax, labels, vals, colors):
    bars = ax.bar(range(len(labels)), vals, color=colors, width=0.66, zorder=3)
    ax.set_xticks(range(len(labels)))
    ax.set_xticklabels(labels, fontsize=9.5)
    ax.tick_params(axis="x", length=0)
    ax.tick_params(axis="y", labelsize=9)
    ax.yaxis.grid(True, color="#e6e3dd", linewidth=0.8, zorder=0)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    ax.spines["left"].set_color("#8a8a8a")
    ax.spines["bottom"].set_color("#8a8a8a")
    top = max(vals) if vals else 1
    for b, v in zip(bars, vals):
        ax.text(b.get_x() + b.get_width() / 2, v + top * 0.015, str(v),
                ha="center", va="bottom", fontsize=9)
    ax.set_ylim(0, top * 1.12)


# palette shared with Fig. 2 (token_recovery) so the paper reads as one system
BLUE   = "#1f5fa8"  # ip_address
GREEN  = "#2e9e5b"  # technical_identifier
PURPLE = "#6d5dd3"  # personal_information
RED    = "#e01e5a"  # credentials
ORANGE = "#f26a1b"  # email
AMBER  = "#f4a800"  # other
GRAY   = "#c9c7c2"

# Appendix-only palette: the accepted decoded-reasoning colors. Technical IDs
# intentionally recede in gray while credentials retain the red accent.
APP_COLORS = {
    "personal_information": "#DA9C8E",
    "credentials": "#C43C45",
    "ip_address": "#27272A",
    "technical_identifier": "#B9B9B9",
    "other": "#F3DEDE",
}

PRETTY_SUB = {
    "account_id": "account identifier",
    "api_key": "API key",
    "date_of_birth": "date of birth",
    "file_path": "file or repository path",
    "government_id": "government ID",
    "internal_id": "internal identifier",
    "ip_address": "IP address",
    "payment_card": "payment card",
    "private_key": "private key",
    "session_id": "session identifier",
}


def main():
    sub_c, meta_c, emails, n = load_counts()
    print(f"deduped flagged traces: {n}")
    print("sub counts:", dict(sorted(sub_c.items(), key=lambda x: -x[1])))
    print("meta counts:", dict(sorted(meta_c.items(), key=lambda x: -x[1])))

    # ---- main text: PII / Credentials / IP / Emails (distinct values) ----
    # PII bar excludes emails (shown as their own bar); all counts meta-deduped.
    pii = meta_c.get("personal_information", 0) - emails
    secrets = meta_c.get("credentials", 0)
    ip = meta_c.get("ip_address", 0)
    labels = ["PII", "Credentials", "IP", "Email"]
    vals = [pii, secrets, ip, emails]
    colors = [PURPLE, RED, BLUE, ORANGE]
    fig, ax = plt.subplots(figsize=(3.6, 2.6))
    bar(ax, labels, vals, colors)
    ax.set_ylabel("distinct leaked items", fontsize=10)
    fig.savefig("pii_types.pdf", bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)
    print("main:", dict(zip(labels, vals)), "-> pii_types.pdf")

    # ---- appendix: every sub, grouped by meta ----
    meta_order = ["personal_information", "credentials", "ip_address",
                  "technical_identifier", "other"]
    mcol = {"personal_information": PURPLE, "credentials": RED,
            "ip_address": BLUE, "technical_identifier": GREEN, "other": AMBER}
    order = []
    for m in meta_order:
        subs = [(s, v) for s, v in sub_c.items() if SUB2META.get(s) == m]
        order += sorted(subs, key=lambda x: -x[1])
    labs = [s for s, _ in order]
    vals2 = [v for _, v in order]
    cols2 = [APP_COLORS[SUB2META.get(s, "other")] for s in labs]
    pretty = [PRETTY_SUB.get(s, s.replace("_", " ")) for s in labs]

    fig, ax = plt.subplots(figsize=(7.2, 4.8))
    y = list(range(len(labs)))
    bars = ax.barh(y, vals2, color=cols2, edgecolor="white", linewidth=0.6,
                   height=0.72, zorder=3)
    ax.set_yticks(y)
    ax.set_yticklabels(pretty, fontsize=9.2)
    ax.invert_yaxis()
    ax.set_xscale("log")
    ax.set_xlim(0.8, max(vals2) * 2.0)
    ax.set_xlabel("distinct leaked items (log scale)", fontsize=10)
    ax.xaxis.set_major_locator(ticker.FixedLocator([1, 10, 100, 1000]))
    ax.xaxis.set_major_formatter(ticker.ScalarFormatter())
    ax.xaxis.grid(True, which="major", color="#E8E8E4", linewidth=0.9, zorder=0)
    ax.tick_params(axis="x", labelsize=9)
    ax.tick_params(axis="y", length=0)
    for spine in ("top", "right", "left"):
        ax.spines[spine].set_visible(False)
    ax.spines["bottom"].set_color("#B9B9B9")

    for bar_obj, value in zip(bars, vals2):
        ax.text(value * 1.08, bar_obj.get_y() + bar_obj.get_height() / 2,
                f"{value:,}", ha="left", va="center", fontsize=8.8,
                color="#27272A")

    cursor = 0
    for meta in meta_order[:-1]:
        cursor += sum(1 for s in labs if SUB2META.get(s, "other") == meta)
        ax.axhline(cursor - 0.5, color="#E8E8E4", linewidth=0.8, zorder=1)

    handles = [plt.Rectangle((0, 0), 1, 1, color=APP_COLORS[m]) for m in meta_order]
    ax.legend(handles, [m.replace("_", " ") for m in meta_order],
              fontsize=8.2, frameon=False, ncol=3,
              loc="lower center", bbox_to_anchor=(0.5, 1.005))
    fig.tight_layout()
    fig.savefig("pii_types_full.pdf", bbox_inches="tight", pad_inches=0.03)
    plt.close(fig)
    print("appendix -> pii_types_full.pdf")


if __name__ == "__main__":
    main()


==> figures/secret_extraction/make_pii_hist.py <==
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import rcParams

rcParams["font.family"] = "serif"
rcParams["pdf.fonttype"] = 42

cats = ["PII", "Technical\nidentifiers", "Credentials"]  # sorted big -> small
# All sources (synthetic incl.), distinct real values -- the deduplication stage
# of tab:leak_funnel, using the same grouping as that table:
#   PII         = name, address, email, date of birth, government ID, payment card, phone
#   technical   = IP address, URL, file/repo path, internal/account/session identifier
#   credentials = access token, API key, password, private key
# (the taxonomy's "other" bucket, 29 values, is not plotted; 367+363+182+29 = 941)
vals = [367, 363, 182]
# Match the accepted decoded-reasoning palette used in Appendix D:
# personal information = salmon, technical identifiers = neutral gray,
# credentials = red accent.
PERSONAL, TECHNICAL, CREDENTIALS = "#DA9C8E", "#B9B9B9", "#C43C45"
PANEL_GRID, PANEL_BORDER, PANEL_INK = "#E8E8E4", "#B9B9B9", "#27272A"
colors = [PERSONAL, TECHNICAL, CREDENTIALS]  # Credentials incl. API keys

fig, ax = plt.subplots(figsize=(4.2, 2.7))
bars = ax.bar(range(len(cats)), vals, color=colors, width=0.6, zorder=3)
ax.set_ylim(0, 410)
ax.set_ylabel("distinct leaked items", fontsize=10)
ax.set_xticks(range(len(cats)))
ax.set_xticklabels(cats, fontsize=9.5)
ax.tick_params(axis="x", length=0)
ax.tick_params(axis="y", labelsize=9)
ax.yaxis.grid(True, color=PANEL_GRID, linewidth=0.8, zorder=0)
for s in ("top", "right"):
    ax.spines[s].set_visible(False)
ax.spines["left"].set_color(PANEL_BORDER)
ax.spines["bottom"].set_color(PANEL_BORDER)
for b, v in zip(bars, vals):
    ax.text(b.get_x() + b.get_width()/2, v + 7, str(v),
            ha="center", va="bottom", fontsize=9.5, color=PANEL_INK)
fig.savefig("figures/secret_extraction/pii_types.pdf", bbox_inches="tight", pad_inches=0.02)
print("wrote figures/secret_extraction/pii_types.pdf")

